Faster Parallel Multiterminal Cuts

We give an improved branch-and-bound solver for the multiterminal cut problem, based on the recent work of Henzinger et al.. We contribute new, highly effective data reduction rules to transform the graph into a smaller equivalent instance. In addition, we present a local search algorithm that can significantly improve a given solution to the multiterminal cut problem. Our exact algorithm is able to give exact solutions to more and harder problems compared to the state-of-the-art algorithm by Henzinger et al.; and give better solutions for more than two third of the problems that are too large to be solved to optimality. Additionally, we give an inexact heuristic algorithm that computes high-quality solutions for very hard instances in reasonable time.

==> logs/bestresult_plot.py <==
#! /usr/bin/python3
import matplotlib
from collections import defaultdict
import sys, os
import math
import matplotlib.pyplot as plt
from matplotlib import mlab
from scipy.stats.mstats import gmean

file = open(sys.argv[1])

problemset = set()
problemmap = defaultdict(dict)

##branchandbound file

runcounter = -1
xs = []
ys = []
label = []
title = []
titlefile = []
imp = []
finished = []

print("Branch and Bound processing...")

timedout = False
memoryedout = False

spl = sys.argv[1].split("/")
last = spl[len(spl) - 1]


first = True
lastmap = 0

with open(sys.argv[1]) as file:
    for l in file:
        line = l.strip().split(' ')
        if (len(line) == 3 and line[0].startswith("/data/")):
            runcounter = runcounter + 1
            xs.append([])
            ys.append([])
            imp.append(0)
            finished.append(False)
            timedout = False
            memoryedout = False
            contraction = line[2].split(":")[1]
            title.append("")
            titlefile.append("")
            if (runcounter % 3 == 0):
                label.append("VieCut-MCT")
            if (runcounter % 3 == 1):
                label.append("Exact")
            if (runcounter % 3 == 2):
                label.append("Inexact")

        if (line[0] == "RESULT" and line[14] == "inexact=0" and line[15] == "old=0"):
            graph = line[3].split("=")[1]
            terminals = line[5].split("=")[1]
            seed = line[16].split("=")[1]
            
        
            problemname = graph + terminals + seed + contraction
            problemmap[problemname] = lastmap
            lastmap = lastmap + 3

print(str(runcounter) + " counter " + str(lastmap))

with open(sys.argv[1]) as file:
    for l in file:

        line = l.strip().split(' ')

        if (len(line) == 3 and line[0].startswith("/data/")):
            bestsol = sys.maxsize
            x = []
            y = []
            cimp = 0
            timedout = False
            memoryedout = False
            
            contraction = line[2].split(":")[1]
            termnum = line[1].split(":")[1]

        if (line[0] == "Memoryout!"):
            memoryedout = True

        if (line[0] == "Timeout!"):
            timedout = True
            

        if (line[0] == "Rank"):
            time = float(line[4])
            global_upper = int(line[11].split(':')[1])
            if (global_upper < bestsol and global_upper > 0):
                bestsol = global_upper
                cimp = cimp + 1
         
            if (global_upper != 9223372036854775807):
                x.append(time)
                y.append(bestsol)


        if (line[0] == "ERROR:" or (len(line) > 2 and line[2] == "Segmentation")
            or (len(line) > 2 and line[1] == "terminals" and line[2] == "in")):
            print("FIXTHIS" + l)

            title.append("")
            titlefile.append("")
            first = True

        if (line[0] == "Improvement"):
            time = float(line[2])
            global_upper = int(line[4])
            if (global_upper < bestsol and global_upper > 0):
                bestsol = global_upper
                cimp = cimp + 1
                x.append(time)
                y.append(global_upper)


        if (line[0] == "RESULT"):
            if (not memoryedout and not timedout):
                cfinished = True
            else:
                cfinished = False

            

            graphname = line[3].split("=")[1]
            terminals = line[5].split("=")[1]
            seed = line[16].split("=")[1]

            problemname = graphname + terminals + seed + contraction

            pid = problemmap[problemname] + 1

            if (line[14] == "inexact=1"):
                pid = pid + 1
            
            if (line[15] == "old=1"):
                pid = pid - 1
            

            first = True

            time = float(line[4].split("=")[1])
            global_upper = int(line[6].split("=")[1])
            if (global_upper < bestsol and global_upper > 0):
                bestsol = global_upper
                cimp = cimp + 1
         
            if (global_upper != 9223372036854775807):
                x.append(time)
                y.append(bestsol)

            xs[pid] = x
            ys[pid] = y
            finished[pid] = cfinished
            imp[pid] = cimp
            basegraph = os.path.basename(graphname)
            title[pid] = basegraph + " perc=" + contraction + "% k=" + termnum
            titlefile[pid] = basegraph.split('.')[0] + "-" + contraction + "-" + termnum + "-" + line[16].split("=")[1]

## create plots

print("len {x} {y} {fin}".format(x=len(xs), y=len(ys), fin=len(finished)))

print("Creating Plots...")

best = [0,0,0]
num_finished = [0,0,0]
fastest = [0,0,0]

results = []
time0 = []
time1 = []
time2 = []

ctime0 = []
ctime1 = []
ctime2 = []

for i in range(len(title)):
    results.append([])

for i in range(int(len(xs)/3)):

    ymax = 0
    ymin = sys.maxsize
    for j in range(3):
        k = i * 3 + j
        if (len(ys[k]) > 0):
            ymax = max(ys[k][0], ymax)
            ymin = min(ys[k][len(ys[k]) - 1], ymin)

        if (len(ys[k]) > 0):
            results[j].append(ys[k][len(ys[k])-1])  

    if (ymin == ymax or len(sys.argv) > 2):
        continue

    print("Figure " + str(i))

    fig, ax = plt.subplots(figsize=(8, 4))
    ax.yaxis.tick_right()
    fig.set_size_inches(10,4.5)
    ax.set_prop_cycle('color', ['#1b9e77','#d95f02','#7570b3','#e7298a','#66a61e','#e6ab02','#a6761d','#666666'])

    for j in range(3):
        k = 3 * i + j              

        plotcolor = next(ax._get_lines.prop_cycler)['color']
        if (finished[k] and len(xs[k]) > 0):
            ax.plot(xs[k][len(xs[k])-1], ys[k][len(ys[k])-1], 'o', color=plotcolor, markersize=5)
        ax.step(xs[k], ys[k], color=plotcolor, where='post', label=label[k])
        

    ax.grid(True)
    ax.legend(loc='upper right', fontsize=16)
    ax.set_xlabel('Time [s]', fontsize=20)
    ax.set_ylabel('Minimum Cut Value', fontsize=20)
    ax.yaxis.offsetText.set_fontsize(20)


    pdist = (ymax - ymin) / 10

    plt.ylim(ymin-pdist,ymax+pdist)
    plt.title(title[3*i+1], fontsize=20)
    fig.canvas.draw()
    ax.set_xscale('log')    

    maximp = str(max(imp[3 * i], imp[3 * i + 1], imp[3 * i + 2]))
    if (not os.path.exists(maximp)):
        os.makedirs(maximp)

    #ax.ticklabel_format(style='plain')
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)
    plt.savefig(maximp + "/" + titlefile[3*i+1] + ".pdf", bbox_inches='tight')


print("EYO")
oldbetter = 0
newbetter = 0
same = 0

outfile = open("results.csv", 'w+')
for k in range(int(len(xs)/3)):

    lowest = min(results[0][k], results[1][k], results[2][k])
    if (results[0][k] == lowest):
        best[0] = best[0] + 1
    if (results[1][k] == lowest):
        best[1] = best[1] + 1
    if (results[2][k] == lowest):
        best[2] = best[2] + 1

    outfile.write(str(results[0][k]) + "," + str(results[1][k]) + "," + str(results[2][k]) + "\n")
    outfile.flush()

    if (results[0][k] > results[1][k]):
        newbetter = newbetter + 1
    if (results[0][k] < results[1][k]):
        oldbetter = oldbetter + 1
    if (results[0][k] == results[1][k]):
        same = same + 1

    if (finished[3*k] == True):
        num_finished[0] = num_finished[0] + 1
    if (finished[3*k+1] == True):
        num_finished[1] = num_finished[1] + 1
    if (finished[3*k+2] == True):
        num_finished[2] = num_finished[2] + 1
    
    mintime = 600.0
    minindex = -1
    for j in range(3):
        if (finished[3*k+j]):
            if (len(ys[3*k+j]) > 0):
                if (mintime > xs[3*k+j][len(xs[3*k+j]) - 1]):
                    minindex = j
                    mintime = xs[3*k+j][len(xs[3*k+j]) - 1]
    
    if (minindex >= 0):
        fastest[minindex] = fastest[minindex] + 1

    if (finished[3*k] and finished[3*k+1] and finished[3*k+2]):
        time0.append(xs[3*k][len(xs[3*k]) - 1])
        time1.append(xs[3*k+1][len(xs[3*k+1]) - 1])
        time2.append(xs[3*k+2][len(xs[3*k+2]) - 1])

    

print(len(time0))
print("times: " + str(gmean(time0)) + " " + str(gmean(time1)) + " " + str(gmean(time2)))

print("result: " + str(gmean(results[0])))
print(str(gmean(results[1])))
print(str(gmean(results[2])))

print("best: {b}".format(b=best))
print("finished: {num}".format(num=num_finished))
print("better: old: {o} new: {n} same: {s}".format(o=oldbetter, n=newbetter, s=same))
# print(fastest)
# exit(1)


==> logs/ilp_plots.py <==
#! /usr/bin/python3

import os, sys
import numpy
from collections import defaultdict
import matplotlib.pyplot as plt
import pandas as pd

lines = [line.strip().split(" ") for line in open(sys.argv[1])]
term = 0
contr = 0

legendmap = {
    'y0': "IsolatingCuts",
    'y1': "+LowDegree",
    'y2': "+HighDegree",
    'y3': "+Triangles",
    'y4': "+Connectivity",
    'y5': "+ArticulationPoints",
    'y6': "+EqualNeighborhoods",
    'y7': "+NonTerminalFlows",
 }


times = defaultdict(dict)
resultingn = defaultdict(dict)
originaln = defaultdict(dict)
problemset = set()

x = [] * 11
y = [] * 11

for i in range(11):
    x.append([])
    y.append([])


for line in lines:    
    if (line[0] == "SOLUTION"):
        if ":" in line[3]:
            continue
        time = float(line[1].split("=")[1])
        n = int(line[3].split("=")[1])
        m = int(line[4].split("=")[1])
        term = int(line[8].split("=")[1])
        opt = int(line[9].split("=")[1])
        if (opt == 0):
            time = 60.0
        if (term <= 2):
            continue
        x[term].append(m)
        y[term].append(time)

fig, ax = plt.subplots(1, 1)

for i in range(11):
    if (len(x[i]) > 0):
        ax.plot(x[i], y[i], label=i, linestyle='None', marker='.', markersize=3)
#    plt.plot(df['x'], df[column], label=legendmap[column])

plt.plot([0,200000], [60,60], linestyle=':', linewidth=1, color='#000000')


#ax.set_yscale('log')
plt.xlabel("# Edges",fontsize=16)
plt.ylabel("Time [s]",fontsize=16)
legend = plt.legend(bbox_to_anchor=(1.05,1.0), loc='upper left', title='# terminals', fontsize=16)

for l in legend.legendHandles:
    l._legmarker.set_markersize(10)
plt.xlim(0,200000)
fig.set_size_inches(10,4.5)
plt.setp(legend.get_title(),fontsize='16')
ax.tick_params(axis='both', which='major', labelsize=16)
ax.tick_params(axis='both', which='minor', labelsize=16)
plt.tight_layout()
plt.xticks([0,50000,100000,150000,200000])
#plt.show()

plt.savefig("ilp.pdf")




==> logs/kernel_plots.py <==
#! /usr/bin/python3

import os, sys
import numpy
from collections import defaultdict
import matplotlib.pyplot as plt
import pandas as pd

lines = [line.strip().split(" ") for line in open(sys.argv[1])]
filter_terminal = ""
if (len(sys.argv) > 2):
    filter_terminal = sys.argv[2]
term = 0
contr = 0

legendmap = {
    'y0': "IsolatingCuts",
    'y1': "+LowDegree",
    'y2': "+HighDegree",
    'y3': "+Triangles",
    'y4': "+Connectivity",
    'y5': "+ArticulationPoints",
    'y6': "+EqualNeighborhoods",
    'y7': "+NonTerminalFlows",
 }


times = defaultdict(dict)
resultingn = defaultdict(dict)
originaln = defaultdict(dict)
problemset = set()

for line in lines:
    if (line[0] == "RESULT"):
        graph = line[1].split("=")[1]
        time = float(line[2].split("=")[1])
        variant = int(line[3].split("=")[1])
        n = int(line[4].split("=")[1])
        orign = int(line[5].split("=")[1])
        term = line[8].split("=")[1]
        contr = line[9].split("=")[1]
        seed = line[10].split("=")[1]
        problemname = graph + "_" + term + "_" + contr + "_" + seed

        if (filter_terminal != "" and term != filter_terminal):
            continue

        problemset.add(problemname)

        originaln[problemname][variant] = orign
        if (variant in times[problemname]):
            times[problemname][variant].append(time)
        else:
            times[problemname][variant] = [time]
       
        fac = n / orign
        if (variant in resultingn[problemname]):
            resultingn[problemname][variant].append(fac)
        else:
            resultingn[problemname][variant] = [fac]

n_plot = [[]] * 8

for x in range(8):
    n_plot[x] = [1] * len(problemset)


improvement = [[]] * 8
for x in range(8):
    improvement[x] = [0.0] * len(problemset)
probidx = 0
for problem in problemset:
    res7 = resultingn[problem][7]
    avg7 = sum(res7) / len(res7)
    for variant in range(8):
        if (variant in resultingn[problem]):
            res = resultingn[problem][variant]
            avgfactor = sum(res) / len(res)
            n_plot[variant][probidx] = avg7 / avgfactor
            if (variant > 0):
                prev = resultingn[problem][variant - 1][0]
                curr = resultingn[problem][variant][0]
                improvement[variant][probidx] = (prev - curr) / prev
            else:
                curr = resultingn[problem][variant][0]
                orig = originaln[problem][variant]
                improvement[variant][probidx] = 1 - curr

    probidx = probidx + 1

sorted_nplot = [[]] * 8
idx = 0
for idx in range(8):
    sorted_nplot[idx] = numpy.sort(n_plot[idx])

#print(sorted_nplot)
df = pd.DataFrame({'x': range(len(problemset)),
                   'y0': sorted_nplot[0],
                   'y1': sorted_nplot[1],
                   'y2': sorted_nplot[2],
                   'y3': sorted_nplot[3],
                   'y4': sorted_nplot[4],
                   'y5': sorted_nplot[5],
                   'y6': sorted_nplot[6],
                   'y7': sorted_nplot[7]                   
                   })


for idx in range(8):
    print(idx)
    print(sum(improvement[idx]) / len(improvement[idx]))

fig, ax = plt.subplots()

for column in df.drop('x', axis=1):
    plt.plot(df['x'], df[column], label=legendmap[column])

fig.set_size_inches(10, 4.5)
plt.xlabel("Instance", fontsize=16)
plt.ylabel("Number of vertices normalized", fontsize=16)
plt.legend(bbox_to_anchor=(1.05,1.0), loc='upper left',fontsize=16)
ax.tick_params(axis='both', which='major', labelsize=16)
ax.tick_params(axis='both', which='minor', labelsize=16)
#ax.set_yscale('log')
plt.tight_layout()
plt.savefig("kernel" + filter_terminal + ".pdf")



